Moran's I Lasso for models with spatially correlated data

This paper proposes a Lasso-based estimator which uses information embedded in the Moran statistic to develop a selection procedure called Moran's I Lasso (Mi-Lasso) to solve the Eigenvector Spatial Filtering (ESF) eigenvector selection problem. ESF uses a subset of eigenvectors from a spatial weights matrix to efficiently account for any omitted cross-sectional correlation terms in a classical linear regression framework, thus does not require the researcher to explicitly specify the spatial part of the underlying structural model. We derive performance bounds and show the necessary conditions for consistent eigenvector selection. The key advantages of the proposed estimator are that it is intuitive, theoretically grounded, and substantially faster than Lasso based on cross-validation or any proposed forward stepwise procedure. Our main simulation results show the proposed selection procedure performs well in finite samples. Compared to existing selection procedures, we find Mi-Lasso has one of the smallest biases and mean squared errors across a range of sample sizes and levels of spatial correlation. An application on house prices further demonstrates Mi-Lasso performs well compared to existing procedures.

==> outputs/milasso_plots.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Aug 13 11:27:16 2023

@author: sb636
"""
import pandas as pd
from matplotlib import pyplot as plt

# Options
save = True
# save = False
# color = True
color = False
fontSize = 35

# Setup latex output and color options
plt.rcParams.update({
    "text.usetex": True,
    "font.family": "serif",
    "font.serif": ["Computer Modern Roman"]})

if color is True:
    cvec = ['r','g','g','b','b']
    style = ['-','-','--','-','--']
    widths = [1.5, 1.5, 1.5, 1.5, 1.5]
    colorTag = 'col'
else:
    cvec = ['k','k','k','k','k']
    style = ['--','-','-','-.','-.']
    widths = [1,1,1.5,1,1.5]
    colorTag = 'bw'


dataPath = 'SDM_simres.csv'
rawData = pd.read_csv(dataPath, index_col=[0])

# generate lists for lookups - there's gonna be lots of loops...
muList = ['4','8','12']

nList = [100,250,500]

varList = ['X*.beta1_Bias',
           'X*.beta1_MSE',
           'X*.No_Evecs']

ylabels = ['Bias',
           'MSE',
           r'N$^{\circ}$ Eigenvectors']

estList = ['FstepZ',
           'CV-Lasso',
           'CV-pLasso',
           'Mi-Lasso',
           'Mi-pLasso']

# iterate over values of 'mu' (3 plots)
for mu in muList:

    # Extraact data for the correct value of mu
    sampleCol = 'X{:s}.sample_size'.format(mu)
    rhoCol = 'X{:s}.rho1'.format(mu)
    estCol = 'X{:s}.Estimator'.format(mu)
    varCols = [var.replace('*', mu ) for var in varList]
    
    extactCols = [sampleCol] + [rhoCol] + [estCol] + varCols
    muData = pd.DataFrame(rawData, columns=extactCols)
    
    # Declare figure
    fig = plt.figure(figsize=(20,16))
    fig.set_facecolor('white')
    axes = fig.subplots(nrows=3, ncols=3, sharex=True, sharey='row')
    
    # Plot data
    for j, n in enumerate(nList):
    
        for k, est in enumerate(estList):
           
            selection = (muData[sampleCol] == n) & (muData[estCol] == est)
            plotData = muData.loc[selection]
            
            for i, var in enumerate(varCols):
                
                axes[i,j].plot(plotData[rhoCol], 
                               plotData[var], 
                               color = cvec[k],
                               linestyle = style[k],
                               linewidth = widths[k],
                               label = est)
        
    # Format subplots
    for i in range(3):
        for j in range(3):
    
            if i == 0:
                axes[i,j].plot(plotData[rhoCol], 
                               plotData[rhoCol]*0, 
                               color = 'k',
                               linestyle = ':')
                axes[i,j].set_title(r'$n = {:d}$'.format(nList[j]), 
                                    fontdict = {'fontsize': fontSize});
                
            if i == 2:        
                axes[i,j].set_xlabel(r'$\rho$', 
                              fontdict = {'fontsize': fontSize})
                axes[i,j].tick_params(axis='x', labelsize=fontSize)    
                axes[i,j].set_ylim(bottom = 0)
    
            if j == 0:
                axes[i,j].set_ylabel(r'{:s}'.format(ylabels[i]), 
                                     fontdict = {'fontsize': fontSize})
                axes[i,j].tick_params(axis='y', labelsize=fontSize)
        
            # ax.set_ylim(top = y_max, bottom = 0)
            # ax.set_xlim(left = xlim_left,right = xlim_right)
            # ax.plot(xlim_right, 0, ">k", clip_on=False)
            # ax.plot(xlim_left, y_max, "^k", clip_on=False)
            
            axes[i,j].spines['top'].set_visible(False)
            axes[i,j].spines['right'].set_visible(False)
            axes[i,j].spines['bottom'].set_linewidth(2)
            axes[i,j].spines['left'].set_linewidth(2)

    # Generate legend  
    lines, labels = axes[1,0].get_legend_handles_labels()
    fig.legend(lines, labels, loc='lower center', ncol=len(lines),
               fontsize = fontSize, frameon = False, borderaxespad = 0.2)
    
    # fig.tight_layout()
    if save is True:
        plt.savefig("plotMu_{:s}_{:s}.pdf".format(mu,colorTag), 
                    bbox_inches='tight', format = 'pdf')

#-----------------------------------------------------------------------------

